Results of the 2024 Video Browser Showdown

This report presents the results of the 13th Video Browser Showdown, held at the 2024 International Conference on Multimedia Modeling on the 29th of January 2024 in Amsterdam, the Netherlands.

==> code/analysis.jl <==
using JSON, CSV, DataFrames, DataFramesMeta
using ColorSchemes, ColorBrewer
using CairoMakie

run_info = JSON.parsefile("data/run-ebdfcf4e-5ffd-4cde-8308-c872bbc28e51_filtered.json")
scores = CSV.read("data/scores-VBSOfficial.csv", DataFrame)

countdown_offset = 5000 #subtract the 5 second init/countdown period from the task start to be consistent with analysis performed in other sections

team_id_to_name = Dict(map(x -> x["id"] => x["name"], run_info["template"]["teams"]))
tasks = filter(x -> length(x["submissions"]) > 0, run_info["tasks"])
task_templates = Dict(map(x -> x["id"] => x, run_info["template"]["tasks"]))

submissions = DataFrame[]

for t in tasks

    template = task_templates[t["templateId"]]
    task_name = template["name"]
    task_group = template["taskGroup"]
    task_start = t["started"] + countdown_offset

    for s in t["submissions"]

        answer = s["answers"][1]["answers"][1]

        push!(submissions, DataFrame(
            task = task_name,
            group = task_group,
            time = s["timestamp"] - task_start,
            team = s["teamName"],
            member = s["memberName"],
            item = haskey(s, "item") ? answer["item"]["name"] : "",
            text = haskey(s, "text") ? answer["text"] : "",
            status = s["answers"][1]["status"]
        ))
    end

end

submissions = vcat(submissions...)


######################################################################################


novice_scores = filter(x -> contains(x[:group], "NOVICE"), scores)
expert_scores = filter(x -> !contains(x[:group], "NOVICE"), scores)

function normalize_score_sum(score_df::DataFrame)::DataFrame

    score_sum = combine(groupby(score_df, [:team, :group]), :score => sum)

    g = groupby(score_sum, :group)
    foreach(x -> x[:, :score_sum] = 1000 * x[:, :score_sum] ./ maximum(x[:, :score_sum]), g)
    score_sum_normalized = combine(g, :)
    sort!(score_sum_normalized, :group)

    oder = sort(combine(groupby(score_sum_normalized, :team), :score_sum => sum => :sum), :sum, rev = true)[:, :team]

    return @rorderby score_sum_normalized findfirst(==(:team), oder)

end

function order_score_sum(score_df::DataFrame)::DataFrame

    score_sum = combine(groupby(score_df, [:team, :group]), :score => sum)
    sort!(score_sum, :group)

    oder = sort(combine(groupby(score_sum, :team), :score_sum => sum => :sum), :sum, rev = true)[:, :team]

    return @rorderby score_sum findfirst(==(:team), oder)

end


function plot_scores(score_df::DataFrame, colors::Vector, title::String, normalize::Bool = true)
    
    
    task_type_count = length(unique(score_df[:, :group]))
    team_count = length(unique(score_df[:, :team]))

    score_sum_normalized = normalize ? normalize_score_sum(score_df) : order_score_sum(score_df)


    pos = collect(Iterators.flatten(([[i for t in 1:task_type_count] for i in 1:team_count])))
    grp = collect(Iterators.flatten(([[t for t in 1:task_type_count] for i in 1:team_count])))
    team_names = unique(score_sum_normalized[:, :team])

    fig = Figure(resolution = (1000, 400))

    ax = Axis(fig[1, 1],
    title = title,
    xlabel = "Team",
    ylabel = "Score",
    xticks = (1:team_count, team_names),
    yticks = normalize ? (0:500:(1000*task_type_count)) : Makie.automatic,
    xticklabelrotation = pi/4
    )

    barplot!(
        pos, score_sum_normalized[:, :score_sum],
        stack = grp,
        color = colors[grp]
    )

    labels = score_sum_normalized[1:task_type_count, :group]

    Legend(fig[2,1], [PolyElement(polycolor = colors[i]) for i in 1:task_type_count], labels, "Task Type", orientation = :horizontal, framevisible = false, nbanks = 1)

    return fig

end

team_order = sort(combine(groupby(normalize_score_sum(expert_scores), :team), :score_sum => sum => :score_sum), :score_sum, rev = true)[:, :team]

fig = plot_scores(expert_scores, palette("Blues", 5)[2:5], "Expert Tasks")
save("plots/score_sum_expert.pdf", fig)

novice_scores[!, :group] = map(x -> Dict("KISV_NOVICE (Imported)" => "KISV", "AVS_NOVICE (Imported)" => "AVS", "QAS_NOVICE (Imported)" => "QAS")[x], novice_scores[:, :group])

fig = plot_scores(novice_scores, palette("Greens", 4)[2:4], "Novice Tasks")
save("plots/score_sum_novice.pdf", fig)


expert_sum = combine(groupby(normalize_score_sum(expert_scores), :team), :score_sum => sum)
expert_sum[!, :prefix] = map(x -> x[1:end-1], expert_sum[:, :team])
expert_sum_max = combine(groupby(expert_sum, :prefix), :score_sum_sum => maximum)
rename!(expert_sum_max, :score_sum_sum_maximum => :Expert, :prefix => :team)


novice_sum = combine(groupby(normalize_score_sum(novice_scores), :team), :score_sum => sum)
novice_sum[!, :prefix] = map(x -> x[1:end-1], novice_sum[:, :team])
novice_sum_max = combine(groupby(novice_sum, :prefix), :score_sum_sum => maximum)
rename!(novice_sum_max, :score_sum_sum_maximum => :Novice, :prefix => :team)

max_score_group = stack(leftjoin(expert_sum_max, novice_sum_max, on = :team), [:Expert, :Novice])
rename!(max_score_group, :variable => :group, :value => :score)

fig = plot_scores(max_score_group, palette("Set1", 3)[2:3], "Combined Scores", false)
save("plots/score_sum_combined.pdf", fig)




############################################################################



#count only one correct submission for KIS tasks
submissions_per_team_task = combine(groupby(submissions, [:team, :group, :status, :task]), :status => length => :count)
#duplicates = (.!contains.(submissions_per_team_task[:, :group], "AD")) .& (submissions_per_team_task[:, :status] .== "CORRECT") .& (submissions_per_team_task[:, :count] .> 1)
#submissions_per_team_task[duplicates, :count] = repeat([1], sum(duplicates))

submissions_per_team = combine(groupby(submissions_per_team_task, [:team, :group, :status]), :count => sum => :count)
sort!(submissions_per_team, [:group, :status])
submissions_per_team = @rorderby submissions_per_team findfirst(==(:team), team_order)

kis = submissions_per_team[.!contains.(submissions_per_team[:, :group], "AVS"), :]
kis = kis[kis[:, :status] .!== "UNDECIDABLE", :]
kis[!, :key] = map(x -> "$(replace(x[:group], " (Imported)" => "")) - $(x[:status])", eachrow(kis))

team_names = unique(kis[:, :team])

#hack to populate missing combinations with 0
h = collect(Iterators.product(team_names, unique(kis[:, :key])))[:]
kis = vcat(kis, DataFrame(team = map(x -> x[1], h), group = "", status = "", count = 0, key = map(x -> x[2], h)))

kis = combine(groupby(kis, [:team, :key]), :count => sum => :count)
sort!(kis, :key)
kis = @rorderby kis findfirst(==(:team), team_order)


team_count = length(team_names)
category_count = length(unique(kis[:, :key]))

pos = collect(Iterators.flatten(([[i for x in 1:category_count] for i in 1:team_count])))
dodge = collect(Iterators.flatten(([Iterators.flatten([[x, x] for x in 1:(category_count ÷ 2)]) for i in 1:team_count])))
stck = collect(Iterators.flatten(([[1 for x in 1:category_count] for i in 1:team_count])))
col = collect(Iterators.flatten(([[x for x in 1:category_count] for i in 1:team_count])))
colors = palette("Paired", 10)
colors = colors[[2,1,4,3,6,5,8,7,10,9]]

fig = Figure(resolution = (1200, 400))

ax = Axis(fig[1, 1],
xlabel = "Team",
ylabel = "Number of Submissions",
xticks = (1:team_count, team_names),
yticks = (0:2:14),
xticklabelrotation = pi/4,
title = "")

barplot!(ax,
    pos, kis[:, :count],
    dodge = dodge,
    stack = stck,
    color = colors[col]
)

labels = kis[1:10, :key]

Legend(fig[2,1], [PolyElement(polycolor = colors[i]) for i in 1:10], labels, "Task Type", orientation = :horizontal, framevisible = false, nbanks = 2)

save("plots/status_count.pdf", fig)



############## time until first (correct) submission per team and type ###############################

time_to_first_submission = combine(groupby(submissions, [:team, :group, :task]), :time => minimum => :first)

time_to_first_submission[!, :first] ./= 60_000

sort!(time_to_first_submission, :group)

time_to_first_submission = @rorderby time_to_first_submission findfirst(==(:team), team_order)
time_to_first_submission[!, :group] = map(x -> replace(x, " (Imported)" => ""), time_to_first_submission[:, :group])



colors = palette("Paired", 10)


team_to_id = Dict(zip(team_order, collect(1:team_count)))
xs = map(x -> get(team_to_id, x, 0), time_to_first_submission[:, :team])

type_to_id = Dict(["AVS" => 1, "AVS_NOVICE" => 2, "KISV" => 3, "KISV_NOVICE" => 4, "QAS" => 5, "QAS_NOVICE" => 6, "KIST" => 7])
dodge = map(x -> get(type_to_id, x, 0), time_to_first_submission[:, :group])

fig = Figure(resolution = (1000, 400))

ax = Axis(fig[1, 1],
xlabel = "Team",
ylabel = "Minutes",
xticks = (1:team_count, team_names),
yticks = (0:1:8),
xticklabelrotation = pi/4,
title = "")

boxplot!(ax, xs, time_to_first_submission[:, :first],
dodge = dodge,
color = colors[dodge],
gap = 0.4
)

labels = ["AVS", "AVS_NOVICE", "KISV", "KISV_NOVICE", "QAS", "QAS_NOVICE", "KIST" ]

Legend(fig[2,1], [PolyElement(polycolor = colors[i]) for i in 1:7], labels, "Task Type", orientation = :horizontal, framevisible = false, nbanks = 2)

save("plots/time_to_first_submission.pdf", fig)







############ Score over time ##########################

function scores_over_time(scores::DataFrame)::DataFrame
    
    tasks = unique(scores[:, :task])
    scores[!, :task_nr] = map(x -> findfirst(h -> h == x, tasks), scores[:, :task])
    sort!(scores, [:task_nr, :team])
    
    task_groups = unique(scores[:, :group])
    task_group_symbols = Symbol.(task_groups)
    
    score_sums = DataFrame(merge(Dict("task_nr" => scores[:, :task_nr], "team" => scores[:, :team]), Dict(zip(task_groups, [0 for i in task_groups]))))
    sort!(score_sums, [:task_nr, :team])
    
    sum_groups = groupby(score_sums, :task_nr)
    score_groups = groupby(scores, :task_nr)

    team_count = length(unique(scores[:, :team]))
    
    #populate
    for i in 1:length(score_groups)
        sum_groups[i][!, Symbol(score_groups[i][1, :group])] = score_groups[i][:, :score]
    end
    
    #cumsum
    for g in groupby(score_sums, :team)
        for s in task_group_symbols
            g[!, s] = cumsum(g[!, s])
        end
    end
    
    #normalize
    score_sums_normalized = DataFrame(score_sums)
    for g in groupby(score_sums_normalized, :task_nr)
        for s in task_group_symbols
            n = max(1, maximum(g[!, s])) / 1000
            g[!, s] ./= n
        end
    end
    
    #sum
    score_sums[!, :sum] = sum.(eachrow(score_sums[:, task_group_symbols]))
    score_sums_normalized[!, :sum] = sum.(eachrow(score_sums_normalized[:, task_group_symbols]))
    
    #rank
    score_sums_normalized[!, :rank] .= 0
    for g in groupby(score_sums_normalized, :task_nr)
        g[sortperm(g[:, :sum], rev = true), :rank] = collect(1:team_count)
    end

    return score_sums_normalized

end

##### expert #####

#in case of duplicate tasks, use last
expert_scores = combine(groupby(expert_scores, [:task, :team]), :startTime => last => :startTime, :group => last => :group, :score => last => :score)


score_sums_normalized = scores_over_time(expert_scores)

tasks = unique(expert_scores[:, :task])
task_count = length(tasks)
team_count = length(unique(scores[:, :team]))
task_groups = unique(scores[:, :group])

team_names = sort(groupby(score_sums_normalized, :task_nr)[end], :sum, rev = true)[:, :team]

colors = Dict(zip(team_names, get(ColorSchemes.corkO, collect(0:1/(team_count-1):1))))


#rank vs time
fig = Figure(size = (1600, 800))
Axis(fig[1, 1], title = "Expert rank over time", xlabel = "Task", ylabel = "Team Rank", yticks = 1:team_count, xticks = 1:task_count, yreversed = true)
for g in groupby(score_sums_normalized, :team)
    lines!( g[:, :task_nr],  g[:, :rank], color = colors[g[1, :team]], linewidth = 2)
end

Legend(fig[1,2], [PolyElement(polycolor = colors[t]) for t in team_names], team_names, "Team", orientation = :vertical, framevisible = false)


save("plots/expert_team_rank_vs_time.pdf", fig)


#normalized score vs time
fig = Figure(size = (1600, 800))
Axis(fig[1, 1], title = "Expert score over time", xlabel = "Task", ylabel = "Normalized total score", yticks = 0:500:(1000*length(task_groups)), xticks = 1:task_count)
for g in groupby(score_sums_normalized, :team)
    lines!( g[:, :task_nr],  g[:, :sum], color = colors[g[1, :team]], linewidth = 2)
end

Legend(fig[1,2], [PolyElement(polycolor = colors[t]) for t in team_names], team_names, "Team", orientation = :vertical, framevisible = false)

save("plots/expert_normalized_score_vs_time.pdf", fig)


##### novice #####

#in case of duplicate tasks, use last
novice_scores = combine(groupby(novice_scores, [:task, :team]), :startTime => last => :startTime, :group => last => :group, :score => last => :score)


score_sums_normalized = scores_over_time(novice_scores)

scoring_teams = unique(score_sums_normalized[score_sums_normalized[:, :sum] .> 0, :team])
score_sums_normalized = score_sums_normalized[map(x -> x in scoring_teams, score_sums_normalized[:, :team]), :]

tasks = unique(novice_scores[:, :task])
task_count = length(tasks)


team_names = sort(groupby(score_sums_normalized, :task_nr)[end], :sum, rev = true)[:, :team]


colors = Dict(zip(team_names, get(ColorSchemes.corkO, collect(0:1/(team_count-1):1))))


#rank vs time
fig = Figure(size = (1600, 800))
Axis(fig[1, 1], title = "Novice rank over time", xlabel = "Task", ylabel = "Team Rank", yticks = 1:team_count, xticks = 1:task_count, yreversed = true)
for g in groupby(score_sums_normalized, :team)
    lines!( g[:, :task_nr],  g[:, :rank], color = colors[g[1, :team]], linewidth = 2)
end

Legend(fig[1,2], [PolyElement(polycolor = colors[t]) for t in team_names], team_names, "Team", orientation = :vertical, framevisible = false)


save("plots/novice_team_rank_vs_time.pdf", fig)


#normalized score vs time
fig = Figure(size = (1600, 800))
Axis(fig[1, 1], title = "Novice score over time", xlabel = "Task", ylabel = "Normalized total score", yticks = 0:500:(1000*length(task_groups)), xticks = 1:task_count)
for g in groupby(score_sums_normalized, :team)
    lines!( g[:, :task_nr],  g[:, :sum], color = colors[g[1, :team]], linewidth = 2)
end

Legend(fig[1,2], [PolyElement(polycolor = colors[t]) for t in team_names], team_names, "Team", orientation = :vertical, framevisible = false)

save("plots/novice_normalized_score_vs_time.pdf", fig)


